Shallow may be better: Physics-Constrained Lightweight Networks for High-Throughput Particle Image Velocimetry

Convolutional networks for optical flow typically adopt progressively deeper pyramidal encoders under the assumption that larger receptive fields improve motion estimation. For particle image velocimetry (PIV), however, tracer-particle displacement between frames is bounded by the acquisition geometry, allowing network depth to be derived from the physically admissible displacement rather than inherited from general-purpose architectures. Using a layer-by-layer analysis of spatial-support growth, we derive its explicit upper bound and show that deeper architectures substantially exceed the support required for PIV, compromising training stability, spatial resolution under particle loss, and inference efficiency. Based on this analysis, we develop LIMA3, a lightweight pyramidal displacement estimator with 589,000 trainable parameters. Across synthetic and experimental benchmarks, LIMA3 matches the accuracy of established learned and classical methods with at least an order of magnitude less memory and substantially higher throughput, while retaining the physically expected coarsening of spatial resolution as tracer information is lost. Its linear memory scaling enables megapixel processing within embedded memory budgets, such that LIMA3 can reach over 900 image pairs per second at $640\times480$~pixel on an RTX 5090 and 99 image pairs per second on an NVIDIA Jetson AGX Orin. The spatial-support analysis provides a transferable design principle for compact optical-flow architectures and bounded-window attention, offering an alternative to compressing oversized general-purpose networks and enabling efficient operation alongside image acquisition.

==> verify_rf.py <==
"""
Deep verification of the end-to-end receptive field equation
for the LIMA architecture.

We compute the RF and cumulative stride at each encoder level from the
layer specs in the paper, then derive the end-to-end input-space support
of one output pixel of the decoder, going through correlation explicitly.

The architecture pipeline:
    Input image (H, W)
      -> Encoder: stack of conv layers with strides, producing feature maps
         at level n with cumulative stride S_n and per-feature-pixel
         receptive field RF_n (both in input-pixel units).
      -> Correlation layer with search range SR: at feature location p,
         it compares features at p (from frame A) with features at p+d
         (from frame B) for d in {-SR,...,+SR} in each dimension.
         The correlation OUTPUT at feature location p is therefore a function
         of feature locations in a (2*SR+1)-wide window around p,
         BOTH for frame A and frame B.
      -> Decoder ("context network"): a stack of conv layers operating on
         the correlation feature map at level n. Its receptive field in
         feature-space coordinates is RF_dec; when mapped back to input
         coordinates, the decoder reads from a (RF_dec * S_n) - region
         further enlarged by the encoder RF, etc.

Goal: compute L_total(n) = the input-space width of an output pixel's
total dependency region, and compare to the paper's reported values.
"""

# ---------------------------------------------------------------------------
# Step 1. Build encoder layer-by-layer, track RF and cumulative stride.
# ---------------------------------------------------------------------------
#
# Standard RF recurrence for a 1D conv with kernel k, stride s, dilation d
# applied AFTER a feature map with stride S_prev and per-pixel RF RF_prev:
#
#     S_new  = S_prev * s
#     RF_new = RF_prev + (k - 1) * d * S_prev
#
# (See e.g. Araujo et al. 2019.)
#
# Encoder layer specs taken from Methods Table 4(a) (tab:feature_extractor)
# in the manuscript: layer (k, s, d) tuples.

def conv_rf(rf_prev, s_prev, k, s, d):
    s_new = s_prev * s
    rf_new = rf_prev + (k - 1) * d * s_prev
    return rf_new, s_new


# LIMA^3 encoder (3 levels, 2 layers each):
#  level 1: (3x3, s=2, d=1), (3x3, s=1, d=1)
#  level 2: (3x3, s=2, d=1), (3x3, s=1, d=1)
#  level 3: (3x3, s=2, d=1), (5x5, s=1, d=1)
LIMA3_encoder = [
    # (k, s, d, level_end_marker)
    (3, 2, 1, None),
    (3, 1, 1, "L1"),
    (3, 2, 1, None),
    (3, 1, 1, "L2"),
    (3, 2, 1, None),
    (5, 1, 1, "L3"),
]

# LIMA^6 encoder (6 levels, 2 layers each).
# Per the manuscript (Table 4 layers for the 6-level baseline as published
# in Mucignat 2025 / manickathan2023lightweight), each level has the same
# basic structure: a (3, s=2) downsampling conv followed by a (3, s=1)
# refinement conv, except level 3 which has a (5, s=1) refinement
# (matching the LIMA^3 deepest-level conv) -- this is the standard
# FlowNetS-derived encoder family that LIMA inherits.
#
# For verification: we want the L^6 cumulative strides at levels 1..6 to be
# 2, 4, 8, 16, 32, 64 (these are quoted in Table 3 of the original paper),
# and the per-pixel RFs at those levels are 7, 19, 43, 91, 187, 379
# (also quoted).
#
# A pure (3,2),(3,1) stack gives that exactly. Let's check.
LIMA6_encoder = [
    (3, 2, 1, None),
    (3, 1, 1, "L1"),
    (3, 2, 1, None),
    (3, 1, 1, "L2"),
    (3, 2, 1, None),
    (3, 1, 1, "L3"),
    (3, 2, 1, None),
    (3, 1, 1, "L4"),
    (3, 2, 1, None),
    (3, 1, 1, "L5"),
    (3, 2, 1, None),
    (3, 1, 1, "L6"),
]


def trace_encoder(layers, name):
    print(f"\n=== {name} encoder ===")
    print(f"  layer  k  s  d  |   S_n   RF_n")
    rf, s = 1, 1
    levels = {}
    for i, (k, st, d, marker) in enumerate(layers, 1):
        rf, s = conv_rf(rf, s, k, st, d)
        tag = f"  ({marker})" if marker else ""
        print(f"  {i:5d}  {k}  {st}  {d}  |  {s:4d}  {rf:5d}{tag}")
        if marker:
            levels[marker] = (s, rf)
    return levels


L3_levels = trace_encoder(LIMA3_encoder, "LIMA^3")
L6_levels = trace_encoder(LIMA6_encoder, "LIMA^6")


# Sanity-check against the paper's reported (RF_n, S_n) values.
paper_L3 = {"L1": (2, 7), "L2": (4, 19), "L3": (8, 59)}
paper_L6 = {"L1": (2, 7), "L2": (4, 19), "L3": (8, 43), "L4": (16, 91),
            "L5": (32, 187), "L6": (64, 379)}

print("\n=== Sanity check vs. paper Table 4 / Table 3 ===")
for name, computed, expected in [
        ("LIMA^3", L3_levels, paper_L3),
        ("LIMA^6", L6_levels, paper_L6)]:
    print(f"\n{name}:")
    for lvl, (s_exp, rf_exp) in expected.items():
        s_cmp, rf_cmp = computed[lvl]
        ok = (s_cmp == s_exp) and (rf_cmp == rf_exp)
        print(f"  {lvl}: paper=(S={s_exp:3d}, RF={rf_exp:4d})  "
              f"computed=(S={s_cmp:3d}, RF={rf_cmp:4d})  {'OK' if ok else 'MISMATCH'}")


# ---------------------------------------------------------------------------
# Step 2. Apply the correlation layer.
# ---------------------------------------------------------------------------
#
# The correlation operator at feature location p compares the features at
# p (frame A) with features at p+d (frame B) for d in [-SR, SR] in each
# axis. So the correlation OUTPUT at p depends on feature locations in
# a window of WIDTH (2*SR + 1) centered at p, summed over both frames.
#
# As a single "effective layer" sitting on top of the encoder, the
# correlation acts like a conv with kernel size (2*SR + 1), stride 1,
# dilation 1, applied IN FEATURE SPACE.
#
# Applying the same RF recurrence in input-pixel coordinates:
#   RF_after_corr = RF_n + ((2*SR + 1) - 1) * 1 * S_n
#                 = RF_n + 2*SR*S_n
#   S_after_corr  = S_n * 1 = S_n
#
# This is what we call L_corr.

def apply_layer(rf_prev, s_prev, k, s, d):
    rf_new = rf_prev + (k - 1) * d * s_prev
    s_new = s_prev * s
    return rf_new, s_new


def end_to_end_rf(rf_n, s_n, sr, rf_dec):
    """
    Compute the end-to-end input-space RF of one output pixel of the
    decoder, given:
      rf_n  : per-feature-pixel RF at encoder level n, in input pixels
      s_n   : cumulative stride at level n
      sr    : correlation search range (so correlation kernel is 2*SR+1)
      rf_dec: decoder's feature-space RF, in feature pixels

    Returns: (L_corr, L_dec, L_total) all in input pixels.
    """
    # Correlation: effective kernel = 2*SR + 1, stride 1, dilation 1.
    rf_corr, s_corr = apply_layer(rf_n, s_n, k=(2 * sr + 1), s=1, d=1)
    L_corr = rf_corr
    # Decoder: applies a kernel-stack with feature-space RF = rf_dec, i.e.
    # equivalent to a single conv with kernel rf_dec, stride 1, dilation 1
    # operating in feature space (which is what determines the additional
    # spatial spread).
    rf_total, s_total = apply_layer(rf_corr, s_corr, k=rf_dec, s=1, d=1)
    L_total = rf_total
    L_dec = L_total - L_corr  # the additional enlargement caused by the decoder
    return L_corr, L_dec, L_total


# ---------------------------------------------------------------------------
# Step 3. Compute L_total for every level of L^6 (with SR=2, RF_dec=65)
# and L^3 (with SR=2, RF_dec=15), compare to paper Tables.
# ---------------------------------------------------------------------------

print("\n\n=== End-to-end RF (computed from first principles) ===")

print("\nLIMA^6: SR=2, RF_dec=65")
print(f"  level   S_n   RF_n   L_corr   L_dec   L_total")
for lvl in ["L1", "L2", "L3", "L4", "L5", "L6"]:
    s, rf = L6_levels[lvl]
    Lc, Ld, Lt = end_to_end_rf(rf, s, sr=2, rf_dec=65)
    print(f"  {lvl}    {s:4d}  {rf:5d}   {Lc:6d}  {Ld:6d}  {Lt:7d}")

print("\nLIMA^3: SR=2, RF_dec=15")
print(f"  level   S_n   RF_n   L_corr   L_dec   L_total")
for lvl in ["L1", "L2", "L3"]:
    s, rf = L3_levels[lvl]
    Lc, Ld, Lt = end_to_end_rf(rf, s, sr=2, rf_dec=15)
    print(f"  {lvl}    {s:4d}  {rf:5d}   {Lc:6d}  {Ld:6d}  {Lt:7d}")


# ---------------------------------------------------------------------------
# Step 4. Closed form
# ---------------------------------------------------------------------------
#
# From the RF recurrence:
#   L_corr  = RF_n + 2*SR*S_n
#   L_total = L_corr + (RF_dec - 1) * S_n
#           = RF_n + 2*SR*S_n + (RF_dec - 1)*S_n
#           = RF_n + (2*SR + RF_dec - 1)*S_n
#
# So the closed form is:
#       L_total = RF_n + (2*SR + RF_dec - 1) * S_n
#
# At SR=2, RF_dec=65 -> coefficient = 4 + 65 - 1 = 68. So L_total = RF_n + 68*S_n.
# At SR=2, RF_dec=15 -> coefficient = 4 + 15 - 1 = 18. So L_total = RF_n + 18*S_n.

print("\n\n=== Closed form ===")
print("  L_total = RF_n + (2*SR + RF_dec - 1) * S_n")
print(f"  LIMA^6 (SR=2, RF_dec=65): L_total = RF_n + {2*2 + 65 - 1}*S_n")
print(f"  LIMA^3 (SR=2, RF_dec=15): L_total = RF_n + {2*2 + 15 - 1}*S_n")


# ---------------------------------------------------------------------------
# Step 5. Compare to the values that are currently in the manuscript tables.
# ---------------------------------------------------------------------------

print("\n\n=== Discrepancy with current manuscript values ===")

print("\nLIMA^6 (Methods Table tab:end2end_rf):")
print("  level   L_corr (paper)  L_corr (true)   L_dec (paper)  L_dec (true)"
      "   L_total (paper)  L_total (true)")
paper_L6_table = {
    "L1": dict(L_corr=11,  L_dec=128,  L_total=139),
    "L2": dict(L_corr=27,  L_dec=256,  L_total=283),
    "L3": dict(L_corr=59,  L_dec=512,  L_total=571),
    "L4": dict(L_corr=123, L_dec=1024, L_total=1147),
    "L5": dict(L_corr=251, L_dec=2048, L_total=2299),
    "L6": dict(L_corr=507, L_dec=4096, L_total=4603),
}
for lvl in ["L1", "L2", "L3", "L4", "L5", "L6"]:
    s, rf = L6_levels[lvl]
    Lc, Ld, Lt = end_to_end_rf(rf, s, sr=2, rf_dec=65)
    p = paper_L6_table[lvl]
    print(f"  {lvl}    {p['L_corr']:5d}            {Lc:5d}"
          f"          {p['L_dec']:5d}          {Ld:5d}"
          f"          {p['L_total']:6d}          {Lt:6d}")

print("\nLIMA^3 (Methods Table tab:LIMAV3):")
print("  level   L_corr (paper)  L_corr (true)   L_dec (paper)  L_dec (true)"
      "   L_total (paper)  L_total (true)")
paper_L3_table = {
    "L1": dict(L_corr=15, L_dec=28,  L_total=43),
    "L2": dict(L_corr=35, L_dec=56,  L_total=91),
    "L3": dict(L_corr=91, L_dec=112, L_total=203),
}
for lvl in ["L1", "L2", "L3"]:
    s, rf = L3_levels[lvl]
    Lc, Ld, Lt = end_to_end_rf(rf, s, sr=2, rf_dec=15)
    p = paper_L3_table[lvl]
    print(f"  {lvl}    {p['L_corr']:5d}            {Lc:5d}"
          f"          {p['L_dec']:5d}          {Ld:5d}"
          f"          {p['L_total']:6d}          {Lt:6d}")

